Deep Speaker Vectors for Semi Text-independent Speaker Verification

Recent research shows that deep neural networks (DNNs) can be used to extract deep speaker vectors (d-vectors) that preserve speaker characteristics and can be used in speaker verification. This new method has been tested on text-dependent speaker verification tasks, and improvement was reported when combined with the conventional i-vector method. This paper extends the d-vector approach to semi text-independent speaker verification tasks, i.e., the text of the speech is in a limited set of short phrases. We explore various settings of the DNN structure used for d-vector extraction, and present a phone-dependent training which employs the posterior features obtained from an ASR system. The experimental results show that it is possible to apply d-vectors on semi text-independent speaker recognition, and the phone-dependent training improves system performance.

==> fig/fig3.m <==
m=load('4.dt');

l=bar(m)

v=legend('cosine', 'lda', 'plda');
set(v,'fontsize',15);
set(gca,'fontsize',15);
set(gca,'XTickLabel',{'last-1th-layer','last-2th-layer','last-3th-layer'})
ylabel('EER%');


==> fig/fig4.m <==
m=load('4.dt');

l=bar(m)

v=legend('cosine');
set(v,'fontsize',15);
set(gca,'fontsize',15);
set(gca,'XTickLabel',{'context-10','context-20','context-30'})
ylabel('EER%');

